Binomial Tabulation: A Short Story

We reconstruct some of the development in Richard Bird's [2008] paper Zippy Tabulations of Recursive Functions, using dependent types and string diagrams rather than mere simple types. This paper serves as an intuitive introduction to and demonstration of these concepts for the curious functional programmer, who ideally already has some exposure to dependent types and category theory, is not put off by basic concepts like indexed types and functors, and wants to see a more practical example. The paper is presented in the form of a short story, narrated from the perspective of a functional programmer trying to follow the development in Bird's paper. The first section recaps the original simply typed presentation. The second section explores a series of refinements that can be made using dependent types. The third section uses string diagrams to simplify arguments involving functors and naturality. The short story ends there, but the paper concludes with a discussion and reflection in the afterword.

==> anc/BinomialTabulation.agda <==
-- Checked with Agda 2.6.4.3 and Standard Library 2.0

{-# OPTIONS --safe --large-indices --no-forced-argument-recursion #-}

module BinomialTabulation where

open import Function renaming (_$_ to infixr 5 _$_)
open import Data.Empty
open import Data.Unit
open import Data.Product
open import Data.Nat
open import Data.Nat.Properties
open import Data.Vec
open import Data.Char using (Char)
open import Relation.Binary.PropositionalEquality

variable
  a b c          : Set
  k m n          : ℕ
  x              : a
  xs             : Vec a n
  p p' q q' r r' : a → Set

--------
-- Section 2.1

module ShapeIndexing where

  data B : ℕ → ℕ → Set → Set where
    tipZ : a             → B n        zero   a
    tipS : a             → B (suc k) (suc k) a
    bin  : B n (suc k) a
         → B n      k  a → B (suc n) (suc k) a

  bounded : B n k a → k ≤ n
  bounded (tipZ _)  = z≤n
  bounded (tipS _)  = ≤-refl
  bounded (bin _ u) = s≤s (bounded u)

  unbounded : B k (suc k) a → ⊥
  unbounded (bin t u) = unbounded u

  mapB : (a → b) → B n k a → B n k b
  mapB f (tipZ x)  = tipZ (f x)
  mapB f (tipS x)  = tipS (f x)
  mapB f (bin t u) = bin (mapB f t) (mapB f u)

  unTipB : B n n a → a
  unTipB (tipZ x)  = x
  unTipB (tipS x)  = x
  unTipB (bin t _) = ⊥-elim (unbounded t)

  zipBWith : (a → b → c) → B n k a → B n k b → B n k c
  zipBWith f (tipZ x)   (tipZ y)   = tipZ (f x y)
  zipBWith f (tipS x)   u          = tipS (f x (unTipB u))
  zipBWith f (bin t _)  (tipS _)   = ⊥-elim (unbounded t)
  zipBWith f (bin t t') (bin u u') = bin (zipBWith f t u) (zipBWith f t' u')

  cd : 1 ≤ k → k < n → B n k a → B n (1 + k) (Vec a (1 + k))
  cd () _            (tipZ _)
  cd _ 1+k<1+k       (tipS _)                       = ⊥-elim (<-irrefl refl 1+k<1+k)
  cd _ _             (bin   (tipS y  )   (tipZ z )) = tipS (y ∷ z ∷ [])
  cd _ _             (bin   (tipS y  ) u@(bin _ _)) = tipS (y ∷ unTipB (cd (s≤s z≤n) ≤-refl u))
  cd _ _             (bin t@(bin t' _)   (tipZ z )) = bin (cd ≤-refl (s≤s (bounded t')) t) (mapB (_∷ (z ∷ [])) t)
  cd _ 2+n<2+n       (bin   (bin _ _ )   (tipS _ )) = ⊥-elim (<-irrefl refl 2+n<2+n)
  cd _ (s≤s 1+k<1+n) (bin t@(bin t' _) u@(bin _ _)) = bin (cd (s≤s z≤n) (s≤s (bounded t')) t) (zipBWith _∷_ t (cd (s≤s z≤n) 1+k<1+n u))

  -- end of module ShapeIndexing

--------
-- Section 2.2

module RestrictedSpecification where

  variable h : Vec a k → b

  data B' : (n k : ℕ) (b : Set) → (Vec a k → b) → Vec a n → Set where
    tipZ : (y : b) → y ≡ h []                    → B' n        zero   b h xs
    tipS : (y : b) → y ≡ h xs                    → B' (suc k) (suc k) b h xs
    bin  : B' n (suc k) b         h           xs
         → B' n      k  b (λ zs → h (x ∷ zs)) xs → B' (suc n) (suc k) b h (x ∷ xs)

  -- testB' : {b : Set} {h : Vec Char 2 → b} → B' 4 2 b h ('a' ∷ 'b' ∷ 'c' ∷ 'd' ∷ [])
  -- testB' = bin (bin (tipS {!   !} {!   !})
  --                   (bin (tipS {!   !} {!   !})
  --                        (tipZ {!   !} {!   !})))
  --              (bin (bin (tipS {!   !} {!   !})
  --                        (tipZ {!   !} {!   !}))
  --                   (tipZ {!   !} {!   !}))

  -- end of module RestrictedSpecification

data BT : (n k : ℕ) → (Vec a k → Set) → Vec a n → Set where
  tipZ : p []                               → BT n        zero   p xs
  tipS : p xs                               → BT (suc k) (suc k) p xs
  bin  : BT n (suc k)        p           xs
       → BT n      k (λ zs → p (x ∷ zs)) xs → BT (suc n) (suc k) p (x ∷ xs)

-- testBT : {p : Vec Char 2 → Set} → BT 4 2 p ('a' ∷ 'b' ∷ 'c' ∷ 'd' ∷ [])
-- testBT = bin (bin (tipS {!   !})
--                   (bin (tipS {!   !})
--                        (tipZ {!   !})))
--              (bin (bin (tipS {!   !})
--                        (tipZ {!   !}))
--                   (tipZ {!   !}))

--------
-- Section 2.3

bounded : BT n k p xs → k ≤ n
bounded (tipZ _)  = z≤n
bounded (tipS _)  = ≤-refl
bounded (bin _ u) = s≤s (bounded u)

unbounded : BT k (suc k) p xs → ⊥
unbounded (bin t u) = unbounded u

mapBT : (∀ {ys} → p ys → q ys) → ∀ {xs} → BT n k p xs → BT n k q xs
mapBT f (tipZ x)  = tipZ (f x)
mapBT f (tipS x)  = tipS (f x)
mapBT f (bin t u) = bin (mapBT f t) (mapBT f u)

unTip : BT n n p xs → p xs
unTip           (tipS x)  = x
unTip {xs = []} (tipZ x)  = x
unTip           (bin t _) = ⊥-elim (unbounded t)

zipBTWith : (∀ {ys} → p ys → q ys → r ys) → ∀ {xs} → BT n k p xs → BT n k q xs → BT n k r xs
zipBTWith f (tipZ x)   (tipZ y)   = tipZ (f x y)
zipBTWith f (tipS x)   u          = tipS (f x (unTip u))
zipBTWith f (bin t _ ) (tipS _)   = ⊥-elim (unbounded t)
zipBTWith f (bin t t') (bin u u') = bin (zipBTWith f t u) (zipBTWith f t' u')

_∷ᴮᵀ_ : p xs → BT (1 + k) k (p ∘ (x ∷_)) xs → BT (2 + k) (1 + k) p (x ∷ xs)
p ∷ᴮᵀ t = bin (tipS p) t

retabulate : k < n → BT n k p xs → BT n (1 + k) (BT (1 + k) k p) xs
retabulate            1+k<1+k (tipS _)                  = ⊥-elim (<-irrefl refl 1+k<1+k)
retabulate {xs = _ ∷ []   } _ (tipZ y)                  = tipS (tipZ y)
retabulate {xs = _ ∷ _ ∷ _} _ (tipZ y)                  = bin (retabulate (s≤s z≤n) (tipZ y)) (tipZ (tipZ y))
retabulate _             (bin   (tipS y  ) u          ) = tipS (y ∷ᴮᵀ u)
retabulate _             (bin t@(bin t' _)   (tipZ z )) = bin (retabulate (s≤s (bounded t')) t) (mapBT (_∷ᴮᵀ (tipZ z)) t)
retabulate 2+n<2+n       (bin   (bin _  _)   (tipS _ )) = ⊥-elim (<-irrefl refl 2+n<2+n)
retabulate (s≤s 1+k<1+n) (bin t@(bin t' _) u@(bin _ _)) = bin (retabulate (s≤s (bounded t')) t) (zipBTWith _∷ᴮᵀ_ t (retabulate 1+k<1+n u))

--------
-- Section 2.4

incr : suc m ≤′ n → m ≤′ n
incr  ≤′-refl    = ≤′-step ≤′-refl
incr (≤′-step d) = ≤′-step (incr d)

module Choose where

  data Exactly : a → Set where
    exactly : (x : a) → Exactly x

  mapExactly : (f : a → b) → Exactly x → Exactly (f x)
  mapExactly f (exactly x) = exactly (f x)

  choose : (n k : ℕ) → k ≤′ n → (xs : Vec a n) → BT n k Exactly xs
  choose _        zero   _           _        = tipZ (exactly [])
  choose (suc k) (suc k)  ≤′-refl    xs       = tipS (exactly xs)
  choose (suc n) (suc k) (≤′-step d) (x ∷ xs) = bin (choose n (suc k) d xs) (mapBT (mapExactly (x ∷_)) (choose n k (incr d) xs))

  toBTExactly : BT n k (const ⊤) xs → BT n k Exactly xs
  toBTExactly = mapBT (λ { {ys} tt → exactly ys })

  -- end of module Choose

blank' : (n k : ℕ) → k ≤′ n → {xs : Vec a n} → BT n k (const ⊤) xs
blank' _        zero   _                   = tipZ tt
blank' (suc k) (suc k)  ≤′-refl            = tipS tt
blank' (suc n) (suc k) (≤′-step d) {_ ∷ _} = bin (blank' n (suc k) d) (blank' n k (incr d))

module Monster where

  ImmediateSublistInduction : Set₁
  ImmediateSublistInduction =
    {a : Set} (s  : ∀ {k} → Vec a k → Set)
              (e  : s [])
              (g  : ∀ {k} → {ys : Vec a (1 + k)} → BT (1 + k) k s ys → s ys)
    {n : ℕ}   (xs : Vec a n) → s xs

  td : ImmediateSublistInduction
  td s e g {zero } [] = e
  td s e g {suc n} ys = g (mapBT (λ { {ys} tt → td s e g {n} ys}) (blank' (1 + n) n (≤′-step ≤′-refl)))

  -- end of module Monster

blank : (n k : ℕ) → k ≤′ n → {xs : Vec a n} → ⊤ → BT n k (const ⊤) xs
blank n k k≤n = const (blank' n k k≤n)

ImmediateSublistInduction : Set₁
ImmediateSublistInduction =
  {a : Set} (s : ∀ {k} → Vec a k → Set)
            (e : {ys : Vec a 0} → ⊤ → s ys)
            (g : ∀ {k} → {ys : Vec a (1 + k)} → BT (1 + k) k s ys → s ys)
            (n : ℕ) {xs : Vec a n} → ⊤ → s xs

td : ImmediateSublistInduction
td s e g  zero   = e
td s e g (suc n) = g ∘ mapBT (td s e g n) ∘ blank (1 + n) n (≤′-step ≤′-refl)

-- bu : ImmediateSublistInduction
-- bu s e g n = unTip ∘ loop 0 (≤⇒≤‴ z≤n) ∘ mapBT e ∘ blank n 0 (≤⇒≤′ z≤n)
--   where
--     loop : (k : ℕ) → k ≤‴ n → BT n k s xs → BT n n s xs
--     loop n  ≤‴-refl    = id
--     loop k (≤‴-step d) = loop (1 + k) d ∘ mapBT g ∘ retabulate (≤‴⇒≤ d)

bu-loop : {s : ∀ {k} → Vec a k → Set} (g : ∀ {k} → {ys : Vec a (1 + k)} → BT (1 + k) k s ys → s ys) {n : ℕ}
          (k : ℕ) → k ≤‴ n → {xs : Vec a n} → BT n k s xs → BT n n s xs
bu-loop g n  ≤‴-refl    = id
bu-loop g k (≤‴-step d) = bu-loop g (1 + k) d ∘ mapBT g ∘ retabulate (≤‴⇒≤ d)

bu : ImmediateSublistInduction
bu s e g n = unTip ∘ bu-loop g 0 (≤⇒≤‴ z≤n) ∘ mapBT e ∘ blank n 0 (≤⇒≤′ z≤n)

--------
-- Section 2.5

module ℕ-InductionPrinciple where

  ℕ-Induction : Set₁
  ℕ-Induction = (p  : ℕ → Set)
                (pz : p zero)
                (ps : ∀ {m} → p m → p (suc m))
                (n  : ℕ) → p n

  ind : ℕ-Induction
  ind P pz ps  zero   = pz
  ind P pz ps (suc n) = ps (ind P pz ps n)

  ℕ-Induction-unary-parametricity : ℕ-Induction → Set₁
  ℕ-Induction-unary-parametricity f =
      {p  : ℕ → Set}                 (q : ∀ {m} → p m → Set)
    → {pz : p zero}                  (qz : q pz)
    → {ps : ∀ {m} → p m → p (suc m)} (qs : ∀ {m} {x : p m} → q x → q (ps x))
    → {n  : ℕ} → q (f p pz ps n)

  ℕ-Induction-uniqueness-from-parametricity :
      (f : ℕ-Induction) → ℕ-Induction-unary-parametricity f
    → (P : ℕ → Set) (pz : P zero) (ps : ∀ {m} → P m → P (suc m)) (n : ℕ)
    → f P pz ps n ≡ ind P pz ps n
  ℕ-Induction-uniqueness-from-parametricity f param p pz ps n =
    param (λ {m} x → x ≡ ind p pz ps m) refl (cong ps)

  -- end of module ℕ-InductionPrinciple

BT' : ({ys : Vec a k} → p ys → Set) → BT n k p xs → Set
BT' q (tipZ x)  = q x
BT' q (tipS x)  = q x
BT' q (bin t u) = BT' q t × BT' q u

ISI-unary-parametricity : ImmediateSublistInduction → Set₁
ISI-unary-parametricity f =
  {a : Set} {s : ∀ {k} → Vec a k → Set}               (s' : ∀ {k} {ys : Vec a k} → s ys → Set)
            {e : {ys : Vec a 0} → ⊤ → s ys}           (e' : ∀ {ys} → s' (e {ys} tt))
            {g : ∀ {k ys} → BT (1 + k) k s ys → s ys} (g' : ∀ {k ys} {t : BT (1 + k) k s ys} → BT' s' t → s' (g t))
            {n : ℕ} {xs : Vec a n} → s' (f s e g n {xs} tt)

ISI-uniqueness-from-parametricity :
    (f : ImmediateSublistInduction) → ISI-unary-parametricity f
  → {a : Set} (s : ∀ {k} → Vec a k → Set)
  → (e : {ys : Vec a 0} → ⊤ → s ys) (g : ∀ {k ys} → BT (1 + k) k s ys → s ys) (n : ℕ) {xs : Vec a n}
  → f s e g n {xs} tt ≡ td s e g n {xs} tt
ISI-uniqueness-from-parametricity f param {a} s e g n =
  param (λ {m} {ys} x → x ≡ td s e g m {ys} tt) refl (λ t' → cong g (see-below s (λ xs → td s e g _ {xs} tt) _ t'))
  where
    see-below : (ss : Vec a k → Set) (h : (xs : Vec a k) → ss xs)
              → (ss' : BT (1 + k) k ss xs) → BT' (λ {ys} x → x ≡ h ys) ss'
              → ss' ≡ mapBT (λ {ys} _ → h ys) (blank' (suc k) k (≤′-step ≤′-refl))
    see-below ss h (tipZ _)          eq        = cong tipZ eq
    see-below ss h (bin (tipS _) t) (eq , ss') = cong₂ bin (cong tipS eq) (see-below (ss ∘ (_ ∷_)) (h ∘ (_ ∷_)) t ss')
    see-below ss h (bin (bin t _) _) _         = ⊥-elim (unbounded t)

--------
-- Section 3.1

Fam : Set → Set₁
Fam a = a → Set

_⇉_ : Fam a → Fam a → Set
p ⇉ q = ∀ {x} → p x → q x

infix 2 _⇉_

--------
-- Section 3.2

IsProp : Set → Set
IsProp a = {x y : a} → x ≡ y

IsProp' : Set → Set
IsProp' a = (x y : a) → x ≡ y

BT-isProp' : (∀ {ys} → IsProp (p ys)) → IsProp' (BT n k p xs)
BT-isProp' p-isProp (tipZ _)  (tipZ _)    = cong tipZ p-isProp
BT-isProp' p-isProp (tipS _)  (tipS _)    = cong tipS p-isProp
BT-isProp' p-isProp (bin t u) (bin t' u') = cong₂ bin (BT-isProp' p-isProp t t') (BT-isProp' p-isProp u u')
BT-isProp' p-isProp (tipS _)  (bin t' _)  = ⊥-elim (unbounded t')
BT-isProp' p-isProp (bin t _) (tipS _)    = ⊥-elim (unbounded t)

BT-isProp : (∀ {ys} → IsProp (p ys)) → IsProp (BT n k p xs)
BT-isProp p-isProp = BT-isProp' p-isProp _ _

rotation : ∀ {k<n k≤n k≤1+k 1+k≤n}
         → retabulate k<n (blank n k k≤n {xs} tt) ≡ mapBT (blank (1 + k) k k≤1+k) (blank n (1 + k) 1+k≤n tt)
rotation = BT-isProp (BT-isProp refl)

--------
-- ‘Whining, I finish the entire proof in Agda.’

-- more categorical definitions

-- families of functions with an explicit index type
∀[_]_⇉_ : (a : Set) → Fam a → Fam a → Set
∀[ a ] p ⇉ q = p ⇉ q

infix 2 ∀[_]_⇉_

-- exponential objects in Fam categories
_⇒_ : Fam a → Fam a → Fam a
(p ⇒ q) x = p x → q x

-- table construction phases

tdRec : (n : ℕ) → Fam (Vec a n)
tdRec  zero   = const ⊤
tdRec (suc n) = BT (suc n) n (tdRec n)

td-construct : (n : ℕ) → ∀[ Vec a n ] const ⊤ ⇉ tdRec n
td-construct  zero   = id
td-construct (suc n) = mapBT (td-construct n) ∘ blank (suc n) n (≤′-step ≤′-refl)

buRec : k ≤‴ n → Fam (Vec a k) → Fam (Vec a n)
buRec          ≤‴-refl    = id
buRec {k = k} (≤‴-step d) = buRec d ∘ BT (suc k) k

bu-construct-loop : (k≤n : k ≤‴ n) → BT n k p ⇉ BT n n (buRec k≤n p)
bu-construct-loop  ≤‴-refl    = id
bu-construct-loop (≤‴-step d) = bu-construct-loop d ∘ retabulate (≤‴⇒≤ d)

bu-construct : (n : ℕ) → ∀[ Vec a n ] const ⊤ ⇉ buRec (≤⇒≤‴ z≤n) (const ⊤)
bu-construct n = unTip ∘ bu-construct-loop (≤⇒≤‴ z≤n) ∘ blank n 0 (≤⇒≤′ z≤n)

-- functoriality

cong-mapBT : {f g : p ⇉ q} → (∀ {ys} (x : p ys) → f x ≡ g x)
           → (t : BT n k p xs) → mapBT f t ≡ mapBT g t
cong-mapBT f≗g (tipZ x)  = cong tipZ (f≗g x)
cong-mapBT f≗g (tipS x)  = cong tipS (f≗g x)
cong-mapBT f≗g (bin t u) = cong₂ bin (cong-mapBT f≗g t) (cong-mapBT f≗g u)

mapBT-∘ : (f : q ⇉ r) (g : p ⇉ q)
        → (t : BT n k p xs) → mapBT (f ∘ g) $ t ≡ mapBT f ∘ mapBT g $ t
mapBT-∘ f g (tipZ _)  = refl
mapBT-∘ f g (tipS _)  = refl
mapBT-∘ f g (bin t u) = cong₂ bin (mapBT-∘ f g t) (mapBT-∘ f g u)

map-buRec : (k≤n : k ≤‴ n) → p ⇉ q → buRec k≤n p ⇉ buRec k≤n q
map-buRec  ≤‴-refl    f = f
map-buRec (≤‴-step d) f = map-buRec d (mapBT f)

cong-map-buRec :
    (k≤n : k ≤‴ n) {f g : p ⇉ q} → (∀ {ys} (p : p ys) → f p ≡ g p)
  → {xs : Vec a n} (t : buRec k≤n p xs) → map-buRec k≤n f t ≡ map-buRec k≤n g t
cong-map-buRec  ≤‴-refl    f≗g t = f≗g t
cong-map-buRec (≤‴-step d) f≗g t = cong-map-buRec d (cong-mapBT f≗g) t

map-buRec-∘ : (k≤n : k ≤‴ n) (f : q ⇉ r) (g : p ⇉ q)
            → {xs : Vec a n} (t : buRec k≤n p xs)
            → map-buRec k≤n (f ∘ g) $ t ≡ map-buRec k≤n f ∘ map-buRec k≤n g $ t
map-buRec-∘  ≤‴-refl    f g t = refl
map-buRec-∘ (≤‴-step d) f g t =
  trans (cong-map-buRec d (mapBT-∘ f g) t) (map-buRec-∘ d (mapBT f) (mapBT g) t)

-- propositionality

≤-isProp' : {m n : ℕ} → IsProp' (m ≤ n)
≤-isProp'  z≤n       z≤n       = refl
≤-isProp' (s≤s m≤n) (s≤s m≤n') = cong s≤s (≤-isProp' m≤n m≤n')

≤-isProp : {m n : ℕ} → IsProp (m ≤ n)
≤-isProp = ≤-isProp' _ _

tdRec-isProp : (n : ℕ) {xs : Vec a n} → IsProp (tdRec n xs)
tdRec-isProp  zero   = refl
tdRec-isProp (suc n) = BT-isProp (tdRec-isProp n)

-- naturality

unTip-natural : (h : p ⇉ q) {xs : Vec a n} (t : BT n n p xs)
              → h ∘ unTip $ t ≡ unTip ∘ mapBT h $ t
unTip-natural h      (tipS p)  = refl
unTip-natural h {[]} (tipZ p)  = refl
unTip-natural h      (bin t _) = ⊥-elim (unbounded t)

zipBTWith-natural :
    (P : p ⇉ p') (Q : q ⇉ q') (R : r ⇉ r')
    (f : p ⇉ q ⇒ r) (f' : p' ⇉ q' ⇒ r')
  → ({xs : Vec a k} {x : p xs} {y : q xs} → R (f x y) ≡ f' (P x) (Q y))
  →  {xs : Vec a n} (t : BT n k p xs) (u : BT n k q xs)
  → mapBT R (zipBTWith f t u) ≡ zipBTWith f' (mapBT P t) (mapBT Q u)
zipBTWith-natural P Q R f f' f∼f' (tipZ x)   (tipZ y)   = cong tipZ f∼f'
zipBTWith-natural P Q R f f' f∼f' (tipS x)   u          = cong tipS (trans f∼f' (cong (f' (P x)) (unTip-natural Q u)))
zipBTWith-natural P Q R f f' f∼f' (bin t _)  (tipS _)   = ⊥-elim (unbounded t)
zipBTWith-natural P Q R f f' f∼f' (bin t t') (bin u u') = cong₂ bin (zipBTWith-natural P Q R f f' f∼f' t  u )
                                                                    (zipBTWith-natural P Q R f f' f∼f' t' u')

retabulate-natural : (k<n : k < n) {xs : Vec a n} (h : p ⇉ q) (t : BT n k p xs)
                   → mapBT (mapBT h) ∘ retabulate k<n $ t ≡ retabulate k<n ∘ mapBT h $ t
retabulate-natural 1+n<1+n       h (tipS p)                       = ⊥-elim (<-irrefl refl 1+n<1+n)
retabulate-natural _ {_ ∷ []   } h (tipZ p)                       = refl
retabulate-natural _ {_ ∷ _ ∷ _} h (tipZ p)                       = cong₂ bin (retabulate-natural (s≤s z≤n) h (tipZ p)) refl
retabulate-natural _             h (bin   (tipS p)   u)           = refl
retabulate-natural _             h (bin t@(bin t' _)   (tipZ q))  = cong₂ bin (trans (retabulate-natural (s≤s (bounded t')) h t) (cong (λ ineq → retabulate ineq (mapBT h t)) ≤-isProp)) (trans (sym (mapBT-∘ (mapBT h) (_∷ᴮᵀ (tipZ q)) t)) (mapBT-∘ (_∷ᴮᵀ (tipZ (h q))) h t))
retabulate-natural _             h (bin t@(bin _  _)   (tipS q))  = ⊥-elim (unbounded t)
retabulate-natural (s≤s 1+k<1+n) h (bin t@(bin t' _) u@(bin _ _)) = cong₂ bin (trans (retabulate-natural (s≤s (bounded t')) h t) (cong (λ ineq → retabulate ineq (mapBT h t)) ≤-isProp)) (trans (zipBTWith-natural h (mapBT h) (mapBT h) _∷ᴮᵀ_ _∷ᴮᵀ_ refl t (retabulate 1+k<1+n u)) (cong (zipBTWith _∷ᴮᵀ_ (mapBT h t)) (retabulate-natural 1+k<1+n h u)))

bu-construct-loop-natural :
    (k≤n : k ≤‴ n) (h : p ⇉ q) {xs : Vec a n} (t : BT n k p xs)
  → mapBT (map-buRec k≤n h) ∘ bu-construct-loop k≤n $ t ≡ bu-construct-loop k≤n ∘ mapBT h $ t
bu-construct-loop-natural  ≤‴-refl    h t = refl
bu-construct-loop-natural (≤‴-step d) h t =
  begin
    mapBT (map-buRec (≤‴-step d) h) ∘ bu-construct-loop (≤‴-step d)           $ t
      ≡⟨ refl ⟩
    mapBT (map-buRec d (mapBT h)) ∘ bu-construct-loop d ∘ retabulate (≤‴⇒≤ d) $ t
      ≡⟨ bu-construct-loop-natural d (mapBT h) _ ⟩
    bu-construct-loop d ∘ mapBT (mapBT h) ∘ retabulate (≤‴⇒≤ d)               $ t
      ≡⟨ cong (bu-construct-loop d) (retabulate-natural (≤‴⇒≤ d) h t) ⟩
    bu-construct-loop d ∘ retabulate (≤‴⇒≤ d) ∘ mapBT h                       $ t
      ≡⟨ refl ⟩
    bu-construct-loop (≤‴-step d) ∘ mapBT h                                   $ t
  ∎
  where open ≡-Reasoning

unTip∘bu-construct-loop-natural :
    (k≤n : k ≤‴ n) (h : p ⇉ q) {xs : Vec a n} (t : BT n k p xs)
  → map-buRec k≤n h ∘ unTip ∘ bu-construct-loop k≤n           $ t
  ≡                   unTip ∘ bu-construct-loop k≤n ∘ mapBT h $ t
unTip∘bu-construct-loop-natural k≤n h t =
  begin
    map-buRec k≤n h ∘ unTip ∘ bu-construct-loop k≤n         $ t
      ≡⟨ unTip-natural (map-buRec k≤n h) (bu-construct-loop k≤n t) ⟩
    unTip ∘ mapBT (map-buRec k≤n h) ∘ bu-construct-loop k≤n $ t
      ≡⟨ cong unTip (bu-construct-loop-natural k≤n h _) ⟩
    unTip ∘ bu-construct-loop k≤n ∘ mapBT h                 $ t
  ∎
  where open ≡-Reasoning

-- overall structure of the equality proof
overall : {a a' b : Set}
        → (f : a → b) (f' : a' → b)
        → ((Σ[ c ∈ Set ] (c → b)) ∋ (a , f)) ≡ (a' , f')
        → IsProp a
        → (x : a) (x' : a') → f x ≡ f' x'
overall f .f refl a-isProp _ _ = cong f a-isProp

module DemolitionAndEquality
  {a : Set} (s : ∀ {k} → Fam (Vec a k))
  (e : const ⊤ ⇉ s {0}) (g : ∀ {k} → BT (1 + k) k s ⇉ s)
  where

  -- table demolition phases

  td-demolish : (n : ℕ) → tdRec n ⇉ s
  td-demolish  zero   = e
  td-demolish (suc n) = g ∘ mapBT (td-demolish n)

  bu-demolish-loop : (k≤n : k ≤‴ n) → buRec k≤n s ⇉ s
  bu-demolish-loop  ≤‴-refl    = id
  bu-demolish-loop (≤‴-step d) = bu-demolish-loop d ∘ map-buRec d g

  bu-demolish : (n : ℕ) → ∀[ Vec a n ] buRec (≤⇒≤‴ z≤n) (const ⊤) ⇉ s
  bu-demolish n = bu-demolish-loop 0≤n ∘ map-buRec 0≤n e
    where 0≤n = ≤⇒≤‴ z≤n

  -- separation into two phases

  td-separation : (n : ℕ) {xs : Vec a n}
                → td s e g n {xs} $ tt ≡ td-demolish n ∘ td-construct n $ tt
  td-separation  zero   = refl
  td-separation (suc n) =
    begin
      td s e g (suc n)                                                                       $ tt
        ≡⟨ refl ⟩
      g ∘ mapBT (td s e g n) ∘ blank (suc n) n (≤′-step ≤′-refl)                             $ tt
        ≡⟨ cong g (cong-mapBT (λ _ → td-separation n) _) ⟩
      g ∘ mapBT (td-demolish n ∘ td-construct n) ∘ blank (suc n) n (≤′-step ≤′-refl)         $ tt
        ≡⟨ cong g (mapBT-∘ (td-demolish n) (td-construct n) _) ⟩
      g ∘ mapBT (td-demolish n) ∘ mapBT (td-construct n) ∘ blank (suc n) n (≤′-step ≤′-refl) $ tt
        ≡⟨ refl ⟩
      td-demolish (suc n) ∘ td-construct (suc n)                                             $ tt
    ∎
    where open ≡-Reasoning

  bu-loop-separation :
      (k≤n : k ≤‴ n)
    → {xs : Vec a n} (t : BT n k s xs)
    → unTip ∘ bu-loop g k k≤n $ t ≡ bu-demolish-loop k≤n ∘ unTip ∘ bu-construct-loop k≤n $ t
  bu-loop-separation  ≤‴-refl    t = refl
  bu-loop-separation (≤‴-step d) t =
    begin
      unTip ∘ bu-loop g _ (≤‴-step d)                                                        $ t
        ≡⟨ refl ⟩
      unTip ∘ bu-loop g _ d ∘ mapBT g ∘ retabulate (≤‴⇒≤ d)                                  $ t
        ≡⟨ bu-loop-separation d _ ⟩
      bu-demolish-loop d ∘ unTip ∘ bu-construct-loop d ∘ mapBT g ∘ retabulate (≤‴⇒≤ d)       $ t
        ≡⟨ cong (bu-demolish-loop d) (sym (unTip∘bu-construct-loop-natural d g _)) ⟩
      bu-demolish-loop d ∘ map-buRec d g ∘ unTip ∘ bu-construct-loop d ∘ retabulate (≤‴⇒≤ d) $ t
        ≡⟨ refl ⟩
      bu-demolish-loop (≤‴-step d) ∘ unTip ∘ bu-construct-loop (≤‴-step d)                   $ t
    ∎
    where open ≡-Reasoning

  bu-separation : (n : ℕ) {xs : Vec a n} → bu s e g n {xs} $ tt ≡ bu-demolish n ∘ bu-construct n $ tt
  bu-separation n =
    begin
      bu s e g n                                                                                    $ tt
        ≡⟨ refl ⟩
      unTip ∘ bu-loop g _ 0≤n ∘ mapBT e ∘ blank n 0 (≤⇒≤′ z≤n)                                      $ tt
        ≡⟨ bu-loop-separation 0≤n _ ⟩
      bu-demolish-loop 0≤n ∘ unTip ∘ bu-construct-loop 0≤n ∘ mapBT e ∘ blank n 0 (≤⇒≤′ z≤n)         $ tt
        ≡⟨ cong (bu-demolish-loop 0≤n) (sym (unTip∘bu-construct-loop-natural 0≤n e _)) ⟩
      bu-demolish-loop 0≤n ∘ map-buRec 0≤n e ∘ unTip ∘ bu-construct-loop 0≤n ∘ blank n 0 (≤⇒≤′ z≤n) $ tt
        ≡⟨ refl ⟩
      bu-demolish n ∘ bu-construct n                                                                $ tt
    ∎
    where 0≤n = ≤⇒≤‴ z≤n
          open ≡-Reasoning

  -- equality between the table demolition phases

  -- an alternative form that can be proved equal to td-demolish without using functoriality
  bu-demolish-loop' : (k≤n : k ≤‴ n) → r ⇉ s → buRec k≤n r ⇉ s
  bu-demolish-loop'  ≤‴-refl    h = h
  bu-demolish-loop' (≤‴-step d) h = bu-demolish-loop' d (g ∘ mapBT h)

  bu-demolish' : (n : ℕ) → ∀[ Vec a n ] buRec (≤⇒≤‴ z≤n) (const ⊤) ⇉ s
  bu-demolish' n = bu-demolish-loop' (≤⇒≤‴ z≤n) e

  bu-demolish-loop-equiv :
      (k≤n : k ≤‴ n) (h : r ⇉ s) {xs : Vec a n} (t : buRec k≤n r xs)
    → bu-demolish-loop' k≤n h $ t ≡ bu-demolish-loop k≤n ∘ map-buRec k≤n h $ t
  bu-demolish-loop-equiv  ≤‴-refl    h t = refl
  bu-demolish-loop-equiv (≤‴-step d) h t =
    begin
      bu-demolish-loop' (≤‴-step d) h                            $ t
        ≡⟨ refl ⟩
      bu-demolish-loop' d (g ∘ mapBT h)                          $ t
        ≡⟨ bu-demolish-loop-equiv d (g ∘ mapBT h) _ ⟩
      bu-demolish-loop d ∘ map-buRec d (g ∘ mapBT h)             $ t
        ≡⟨ cong (bu-demolish-loop d) (map-buRec-∘ d g (mapBT h) _) ⟩
      bu-demolish-loop d ∘ map-buRec d g ∘ map-buRec d (mapBT h) $ t
        ≡⟨ refl ⟩
      bu-demolish-loop (≤‴-step d) ∘ map-buRec (≤‴-step d) h     $ t
    ∎
    where open ≡-Reasoning

  bu-demolish-equiv :
      (n : ℕ) {xs : Vec a n} (t : buRec (≤⇒≤‴ z≤n) (const ⊤) xs)
    → bu-demolish' n t ≡ bu-demolish n t
  bu-demolish-equiv n = bu-demolish-loop-equiv (≤⇒≤‴ z≤n) e

  td≗bu-demolish :
      (k≤n : k ≤‴ n) {xs : Vec a n}
    → ((Σ[ b ∈ Set ] (b → s xs))
      ∋ (tdRec n xs             , td-demolish n))
      ≡ (buRec k≤n (tdRec k) xs , bu-demolish-loop' k≤n (td-demolish k))
  td≗bu-demolish  ≤‴-refl    = refl
  td≗bu-demolish (≤‴-step d) = td≗bu-demolish d

  -- equality between the top-down and bottom-up algorithms

  td≗bu : (n : ℕ) {xs : Vec a n} → td s e g n {xs} $ tt ≡ bu s e g n $ tt
  td≗bu n =
    begin
      td s e g n                      $ tt
        ≡⟨ td-separation n ⟩
      td-demolish n ∘ td-construct n  $ tt
        ≡⟨ overall (td-demolish n) (bu-demolish-loop' 0≤n e) (td≗bu-demolish 0≤n)
             (tdRec-isProp n) (td-construct n tt) (bu-construct n tt) ⟩
      bu-demolish' n ∘ bu-construct n $ tt
        ≡⟨ bu-demolish-equiv n _ ⟩
      bu-demolish n ∘ bu-construct n  $ tt
        ≡⟨ sym (bu-separation n) ⟩
      bu s e g n                      $ tt
    ∎
    where 0≤n = ≤⇒≤‴ z≤n
          open ≡-Reasoning

  -- end of module DemolitionAndEquality

-- ‘But as usual, in the end there’s a dopamine hit from seeing everything checked.’

